Symmetry-Breaking Bifurcations for Compartmental Reaction Kinetics Coupled by Two Bulk Diffusing Species with Comparable Diffusivities in 2-D

For a 2-D coupled PDE-ODE bulk-cell model, we investigate symmetry-breaking bifurcations that can emerge when two bulk diffusing species are coupled to two-component nonlinear intracellular reactions that are restricted to occur only within a disjoint collection of small circular compartments, or "cells", of a common small radius that are confined in a bounded 2-D domain. Outside of the union of these cells, the two bulk species with comparable diffusivities and bulk degradation rates diffuse and globally couple the spatially segregated intracellular reactions through Robin boundary conditions across the cell boundaries, which depend on certain membrane reaction rates. In the singular limit of a small common cell radius, we construct steady-state solutions for the bulk-cell model and formulate a nonlinear matrix eigenvalue problem that determines the linear stability properties of the steady-states. For a certain spatial arrangement of cells for which the steady-state and linear stability analysis become highly tractable, we construct a symmetric steady-state solution where the steady-states of the intracellular species are the same for each cell. As regulated by the ratio of the membrane reaction rates on the cell boundaries, we show for various specific prototypical intracellular reactions, and for a specific two-cell arrangement, that our 2-D coupled PDE-ODE model admits symmetry-breaking bifurcations from this symmetric steady-state, leading to linearly stable asymmetric patterns, even when the bulk diffusing species have comparable or possibly equal diffusivities. Overall, our analysis shows that symmetry-breaking bifurcations can occur without the large diffusivity ratio requirement for the bulk diffusing species as is well-known from a Turing stability analysis applied to a spatially uniform steady-state for typical two-component activator-inhibitor systems.

==> pics/svg2pdftex.sh <==
# -------------------
# svg2pdftex: a bash script for automatic conversion from svg2pdftex using inkscape.
#
# Copyright (C) 2020, Jorge M. Pérez Zerpa
#
# This file is part of svg2pdftex.
#
# svg2pdftex is free software: you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation, either version 3 of the License, or
# (at your option) any later version.
#
# svg2pdftex is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
# GNU General Public License for more details.
#
# You should have received a copy of the GNU General Public License
# along with svg2pdf_tex.  If not, see <https://www.gnu.org/licenses/>.
# ----------------------

echo "-------------------"
echo "--- svg2pdf_tex ---"

existing=0
new=0

for f in $(find . -type f -name "*.svg"); do
  
  file="$(basename -s .svg -- $f)"
  dir="$(dirname $f)"
  pdffile="$dir/$file.pdf"
    
  if test -f "$pdffile"; then
    let existing++
    if [ "$1" -eq "1" ]; then
      echo "$pdffile already exists, overwriting"
      inkscape -D "$f" --export-latex --export-pdf="$pdffile"  

    fi    
  else
    inkscape -D "$f" --export-latex --export-pdf="$pdffile"  
    echo "  $pdffile generated"
    let new++
  fi
done

echo "Summary:"
echo "$new new pdfs generated."
if [ "$1" -eq "1" ]; then
  echo "$existing already existing overwritten."
else
  echo "$existing already existing untouched."
fi
echo "-------------------"


